Elliptic leading singularities and canonical integrands

In the well-studied genus zero case, bases of $\mathrm{d}\log$ integrands with integer leading singularities define Feynman integrals that automatically satisfy differential equations in canonical form. Such integrand bases can be constructed without input from the differential equations and without explicit involvement of dimensional regularization parameter $\epsilon$. We propose a generalization of this construction to genus one geometry arising from the appearance of elliptic curves. We argue that a particular choice of algebraic one-forms of the second kind that avoids derivatives is crucial. We observe that the corresponding Feynman integrals satisfy a special form of differential equations that has not been previously reported, and that their solutions order by order in $\epsilon$ yield pure functions. We conjecture that our integrand-level construction universally leads to such differential equations.

==> anc/VerifiedExamples.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*Ancillary files for "Elliptic leading singularities and canonical integrands".*)


(* ::Text:: *)
(*This file discusses the examples verified in the accompanying article. For each family, we first present the setup  (including propagators, invariants, etc.), followed by the "data" for each elliptic sector. The "data" contains the definition of the roots of the elliptic curves, the definition of the psi, phi and pi's, and the integrands that bring each elliptic sector into our definition of "canonical" form. All the sunrise cases are considered for the full family, for topbox and ttjet the canonical integrands  correspond to the elliptic, or "top," sector (in other words on the maximal cut), whereas in the case of the dijet, the integrands for both the elliptic sectors are constructed together. This demonstrates that the algorithm work exactly the same on or off the "cuts".*)
(**)
(*Unless otherwise clear from context, all notations follow the conventions used in LiteRed.  Within the data for the integrands, we provide explicitly the information about the curve, psi, phi, pi_inf and pi_a defined in the article. "W" stands for wronskian whereas "s_i" are defined in the article. We also provide explicitly the dlogs entries for the DE satisfied by the system of {psi,phi}, as well as the complete form of derivates of pi_a. Additionally, we also provide the assumptions and some sample points that are useful for cross-checks.*)


(* ::Text:: *)
(*Sunrise - equal masses*)


Dimensions=2- 2 eps;


(* ::Text:: *)
(*Setup of the system *)


Internal={k1,k2};
External={p};
Propagators={(k1)^2-m^2,(k2)^2-m^2,(k1-k2-p)^2-m^2,k1 p,k2 p};
Replacements={p^2->s};
FamilyName = {s1m};
Familysectors={j[s1m,_,_,_,0,0]};
Settoone={s->1};


(* ::Text:: *)
(*Data for the integrands  *)


Datas1m={"curve"->(d5-m) (d5+m) (d5+1/2 (1-3 m^2)) (d5+1/2 (1+m^2)),
"roots"->{1/2 (-1-m^2),-m,1/2 (-1+3 m^2),m},
"psi"->{EllipticK[((1+m)^3 (-1+3 m))/(16 m^3)]/(2 Sqrt[m^3]),-((I EllipticK[-(((-1+m)^3 (1+3 m))/(16 m^3))])/(2 Sqrt[m^3]))},
"phi"->{EllipticE[((1+m)^3 (-1+3 m))/(16 m^3)]/(2 Sqrt[m^3]),-((I (-EllipticE[-(((-1+m)^3 (1+3 m))/(16 m^3))]+EllipticK[-(((-1+m)^3 (1+3 m))/(16 m^3))]))/(2 Sqrt[m^3]))},
"pi_inf"->{((-1-m^2) EllipticK[((1+m)^3 (-1+3 m))/(16 m^3)])/(4 Sqrt[m^3])+((-m+1/2 (1+m^2)) EllipticPi[((1+m) (-1+3 m))/(4 m^2),((1+m)^3 (-1+3 m))/(16 m^3)])/(2 Sqrt[m^3]),(I m EllipticK[-(((-1+m)^3 (1+3 m))/(16 m^3))])/(2 Sqrt[m^3])-(I (m+1/2 (-1+3 m^2)) EllipticPi[1/4 (2+1/m-3 m),-(((-1+m)^3 (1+3 m))/(16 m^3))])/(2 Sqrt[m^3])},
"pi_a"->{Sqrt[(a-m) (a+m) (a+1/2 (1-3 m^2)) (a+1/2 (1+m^2))] (-(EllipticK[((1+m)^3 (-1+3 m))/(16 m^3)]/(2 Sqrt[m^3] (a+1/2 (1+m^2))))-((-m+1/2 (1+m^2)) EllipticPi[((-m+1/2 (1-3 m^2)) (-a+1/2 (-1-m^2)))/((-a-m) (1/2 (1-3 m^2)+1/2 (-1-m^2))),((1+m)^3 (-1+3 m))/(16 m^3)])/(2 Sqrt[m^3] (a+m) (a+1/2 (1+m^2)))),Sqrt[(a-m) (a+m) (a+1/2 (1-3 m^2)) (a+1/2 (1+m^2))] ((I EllipticK[-(((-1+m)^3 (1+3 m))/(16 m^3))])/(2 Sqrt[m^3] (a+m))+(I (m+1/2 (-1+3 m^2)) EllipticPi[-(((-a-m) (-m+1/2 (-1+3 m^2)))/(2 m (-a+1/2 (-1+3 m^2)))),-(((-1+m)^3 (1+3 m))/(16 m^3))])/(2 Sqrt[m^3] (a+m) (a+1/2 (1-3 m^2))))},
"W"->1/(16 m^3),"s1"->-1+m^2,"s2"->1/4 (1-3 m^2 (2+m^2)),
"DE"->{{-(1/2) dlog[(1+m)^2 (-1+2 m+3 m^2)],1/2 dlog[(1+m)^2 (-1+2 m+3 m^2)]-1/2 dlog[-4 m^3+1/4 (1+m)^2 (-1+2 m+3 m^2)]},{dlog[m^3]/2-1/2 dlog[(1+m)^2 (-1+2 m+3 m^2)],-dlog[m^3]+1/2 dlog[(1+m)^2 (-1+2 m+3 m^2)]}},
"d(pi_inf)"->{-(1/2) m (-dlog[m]+dlog[m+1/2 (1+m^2)])-1/4 (-1+3 m^2) (-dlog[-1+3 m^2]+dlog[m+1/2 (-1+3 m^2)]),1/2 m (-dlog[m]+dlog[-m+1/2 (1+m^2)])+1/2 m (-dlog[m+1/2 (1-3 m^2)]+dlog[m+1/2 (1+m^2)])+1/4 (-1+3 m^2) (-dlog[-1+3 m^2]+dlog[m+1/2 (-1+3 m^2)])},
"d(pi_a)"->{Sqrt[(a-m) (a+m) (a+1/2 (1-3 m^2)) (a+1/2 (1+m^2))] (dlog[(-m+1/2 (-1-m^2))/(-a+m)]/(2 (a+1/2 (1+m^2)))+dlog[(-m+1/2 (1-3 m^2))/(-a+1/2 (-1+3 m^2))]/(2 (a+m))),Sqrt[(a-m) (a+m) (a+1/2 (1-3 m^2)) (a+1/2 (1+m^2))] (dlog[((-a+m) (m+1/2 (-1-m^2)))/((-a-m) (m+1/2 (1+m^2)))]/(2 (a+1/2 (1+m^2)))+dlog[(-m+1/2 (-1+3 m^2))/(-a+m)]/(2 (a+1/2 (1-3 m^2)))+dlog[(a+1/2 (1-3 m^2))/(m+1/2 (-1+3 m^2))]/(2 (a+m)))},
"SamplePoint"->{m->67/77}};


(* ::Text:: *)
(*Integrands  *)


Integrands1m={j[s1m,0,1,1,0,0]-><|"dlog"->j[s1m,0,1,1,0,0]|>,j[s1m,1,1,1,0,0]-><|"psi"->4 j[s1m,1,1,1,0,0],"phi"->j[s1m,0,1,1,0,0]/m^3+(-2 j[s1m,1,1,1,0,-2]+(-1+m^2) j[s1m,1,1,1,0,-1])/m^3+2 j[s1m,1,1,1,0,0]|>};


(* ::Text:: *)
(*Sunrise - two equal masses*)


Dimensions=2- 2 eps;


(* ::Text:: *)
(*Setup of the system *)


Internal={k1,k2};
External={p};
Propagators={(k1)^2-m^2,(k2)^2-M^2,(k1-k2-p)^2-m^2,k1 p,k2 p};
Replacements={p^2->s};
FamilyName = {s2m};
Familysectors={j[s2m,_,_,_,0,0]};
Settoone={s->1};


Datas2m={"curve"->(d5-M) (d5+M) (d5+1/2 (1+M^2)) (d5+1/2 (1-4 m^2+M^2)),"roots"->{1/2 (-1-M^2),1/2 (-1+4 m^2-M^2),-M,M},
"psi"->{(2 EllipticK[((-4 m^2+(-1+M)^2) (1+M)^2)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)],-((2 I EllipticK[(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)])},
"phi"->{(2 EllipticE[((-4 m^2+(-1+M)^2) (1+M)^2)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)],-((2 I (-EllipticE[(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))]+EllipticK[(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))]))/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)])},
"pi_inf"->{((-1-M^2) EllipticK[((-4 m^2+(-1+M)^2) (1+M)^2)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)]+(2 (1/2 (-1+4 m^2-M^2)+1/2 (1+M^2)) EllipticPi[1-(4 m^2)/(-1+M)^2,((-4 m^2+(-1+M)^2) (1+M)^2)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)],-((I (-1+4 m^2-M^2) EllipticK[(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)])-(2 I (-M+1/2 (1-4 m^2+M^2)) EllipticPi[(4 M)/(-4 m^2+(1+M)^2),(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))])/Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)]},
"pi_a"->{Sqrt[(a-M) (a+M) (a+1/2 (1+M^2)) (a+1/2 (1-4 m^2+M^2))] (-((2 EllipticK[((-4 m^2+(-1+M)^2) (1+M)^2)/((-1+M)^2 (-4 m^2+(1+M)^2))])/(Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)] (a+1/2 (1+M^2))))-(2 (1/2 (-1+4 m^2-M^2)+1/2 (1+M^2)) EllipticPi[((-a+1/2 (-1-M^2)) (M+1/2 (-1+4 m^2-M^2)))/((M+1/2 (-1-M^2)) (-a+1/2 (-1+4 m^2-M^2))),((-4 m^2+(-1+M)^2) (1+M)^2)/((-1+M)^2 (-4 m^2+(1+M)^2))])/(Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)] (a+1/2 (1+M^2)) (a+1/2 (1-4 m^2+M^2)))),Sqrt[(a-M) (a+M) (a+1/2 (1+M^2)) (a+1/2 (1-4 m^2+M^2))] ((2 I EllipticK[(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))])/(Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)] (a+1/2 (1-4 m^2+M^2)))+(2 I (-M+1/2 (1-4 m^2+M^2)) EllipticPi[-((2 M (-a+1/2 (-1+4 m^2-M^2)))/((-a-M) (-M+1/2 (-1+4 m^2-M^2)))),(16 m^2 M)/((-1+M)^2 (-4 m^2+(1+M)^2))])/((a+M) Sqrt[(-1+M)^2 (-4 m^2+(1+M)^2)] (a+1/2 (1-4 m^2+M^2))))},
"W"->1/((-1+M)^2 (-4 m^2+(1+M)^2)),"s1"->-1+2 m^2-M^2,"s2"->1/4 ((-1+M^2)^2-4 m^2 (1+M^2)),
"DE"->{{-(1/2) dlog[(-4 m^2+(-1+M)^2) (1+M)^2],1/2 dlog[(-4 m^2+(-1+M)^2) (1+M)^2]-1/2 dlog[1/4 (-4 m^2+(-1+M)^2) (1+M)^2-1/4 (-1+M)^2 (-4 m^2+(1+M)^2)]},{-(1/2) dlog[(-4 m^2+(-1+M)^2) (1+M)^2]+1/2 dlog[(-1+M)^2 (-4 m^2+(1+M)^2)],1/2 dlog[(-4 m^2+(-1+M)^2) (1+M)^2]-dlog[(-1+M)^2 (-4 m^2+(1+M)^2)]}},
"d(pi_inf)"->{-(1/2) M (-dlog[M]+dlog[M+1/2 (1+M^2)])+1/2 M (-dlog[M]+dlog[-M+1/2 (1-4 m^2+M^2)]),1/2 M (-dlog[M]+dlog[M+1/2 (1+M^2)])-1/4 (-1+4 m^2-M^2) (-dlog[-1+4 m^2-M^2]+dlog[1/2 (-1+4 m^2-M^2)+1/2 (1+M^2)])-1/2 M (-dlog[M]+dlog[-M+1/2 (1-4 m^2+M^2)])},
"d(pi_a)"->{Sqrt[(a-M) (a+M) (a+1/2 (1+M^2)) (a+1/2 (1-4 m^2+M^2))] (dlog[(-M+1/2 (-1-M^2))/(-a+M)]/(2 (a+1/2 (1+M^2)))+dlog[(M+1/2 (-1+4 m^2-M^2))/(-a-M)]/(2 (a+1/2 (1-4 m^2+M^2)))),Sqrt[(a-M) (a+M) (a+1/2 (1+M^2)) (a+1/2 (1-4 m^2+M^2))] (dlog[M/(-a+M)]/(2 (a+M))+dlog[(a+M)/(-M+1/2 (1-4 m^2+M^2))]/(2 (a+1/2 (1-4 m^2+M^2)))+dlog[((-a+M) (1/2 (-1-M^2)+1/2 (1-4 m^2+M^2)))/((-a+1/2 (-1+4 m^2-M^2)) (M+1/2 (1+M^2)))]/(2 (a+1/2 (1+M^2))))},
"SamplePoint"->{m->24/100,M->4/10}};


(* ::Text:: *)
(*Integrands  *)


Integrands2m={j[s2m,0,1,1,0,0]-><|"dlog"->j[s2m,0,1,1,0,0]|>,j[s2m,1,0,1,0,0]-><|"dlog"->j[s2m,1,0,1,0,0]|>,j[s2m,1,1,1,0,0]-><|"psi"->j[s2m,1,1,1,0,0],"phi"->j[s2m,1,0,1,0,0]/(4 m^2 M)-j[s2m,1,1,1,0,-2]/(2 m^2 M)+((-1+2 m^2-M^2) j[s2m,1,1,1,0,-1])/(4 m^2 M)+1/2 j[s2m,1,1,1,0,0],"pi_(inf)"->j[s2m,1,1,1,0,-1]|>};


(* ::Text:: *)
(*Sunrise - all unequal masses*)


Dimensions=2- 2 eps;


(* ::Text:: *)
(*Setup of the system *)


Internal={k1,k2};
External={p};
Propagators={(k1)^2-m1^2,(k2)^2-m2^2,(k1-k2-p)^2-m3^2,k1 p,k2 p};
Replacements={p^2->s};
FamilyName = {s3m};
Familysectors={j[s3m,_,_,_,0,0]};
Settoone={s->1};


(* ::Text:: *)
(*Data for the integrands  *)


Datas3m={"curve"->(-m1+d[4]) (m1+d[4]) (1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)+d[4]) (1/2 (-m1^2+(-1+m2+m3) (1+m2+m3))+d[4]),
"roots"->{-m1,m1,1/2 (m1^2-(-1+m2+m3) (1+m2+m3)),1/2 (1+m1^2-m2^2+2 m2 m3-m3^2)},
"psi"->{(2 EllipticK[((-1+m1-m2-m3) (1+m1+m2-m3) (1+m1-m2+m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)],-((2 I EllipticK[(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)])},
"phi"->{(2 EllipticE[((-1+m1-m2-m3) (1+m1+m2-m3) (1+m1-m2+m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)],-((2 I (-EllipticE[(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))]+EllipticK[(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))]))/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)])},
"pi_inf"->{-((2 m1 EllipticK[((-1+m1-m2-m3) (1+m1+m2-m3) (1+m1-m2+m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)])+(4 m1 EllipticPi[((-1+m1-m2-m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (1+m1+m2+m3)),((-1+m1-m2-m3) (1+m1+m2-m3) (1+m1-m2+m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)],-((2 I m1 EllipticK[(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)])-(2 I (-m1+1/2 (m1^2-(-1+m2+m3) (1+m2+m3))) EllipticPi[(4 m2 m3)/((-1+m1+m2-m3) (-1+m1-m2+m3)),(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)]},
"pi_a"->{Sqrt[(a-m1) (a+m1) (a+1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)) (a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))] (-((2 EllipticK[((-1+m1-m2-m3) (1+m1+m2-m3) (1+m1-m2+m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/((a+m1) Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)]))-(4 m1 EllipticPi[((-a-m1) (m1+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3))))/((-a+m1) (-m1+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))),((-1+m1-m2-m3) (1+m1+m2-m3) (1+m1-m2+m3) (-1+m1+m2+m3))/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/((a-m1) (a+m1) Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)])),Sqrt[(a-m1) (a+m1) (a+1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)) (a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))] ((2 I EllipticK[(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/((a-m1) Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)])+(2 I (-m1+1/2 (m1^2-(-1+m2+m3) (1+m2+m3))) EllipticPi[((-a+m1) (1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)+1/2 (m1^2-(-1+m2+m3) (1+m2+m3))))/((m1+1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)) (-a+1/2 (m1^2-(-1+m2+m3) (1+m2+m3)))),(16 m1 m2 m3)/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))])/((a-m1) Sqrt[(1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)] (a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))))},
"W"->1/((1+2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1-2 m1+m1^2-m2^2+2 m2 m3-m3^2)),"s1"->1+m1^2-m2^2-m3^2,"s2"->1/4 (-4 m1^2+(1+m1^2-m2^2)^2-2 (1+m1^2+m2^2) m3^2+m3^4),
"DE"->{{-(1/2) dlog[(1-2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1+2 m1+m1^2-m2^2+2 m2 m3-m3^2)],1/2 dlog[(1-2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1+2 m1+m1^2-m2^2+2 m2 m3-m3^2)]-1/2 dlog[-(1/4) (1+2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1-2 m1+m1^2-m2^2+2 m2 m3-m3^2)+1/4 (1-2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1+2 m1+m1^2-m2^2+2 m2 m3-m3^2)]},{1/2 dlog[(1+2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1-2 m1+m1^2-m2^2+2 m2 m3-m3^2)]-1/2 dlog[(1-2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1+2 m1+m1^2-m2^2+2 m2 m3-m3^2)],-dlog[(1+2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1-2 m1+m1^2-m2^2+2 m2 m3-m3^2)]+1/2 dlog[(1-2 m1+m1^2-m2^2-2 m2 m3-m3^2) (1+2 m1+m1^2-m2^2+2 m2 m3-m3^2)]}},
"d(pi_inf)"->{-(1/4) (1+m1^2-m2^2+2 m2 m3-m3^2) (-dlog[1+m1^2-m2^2+2 m2 m3-m3^2]+dlog[m1+1/2 (1+m1^2-m2^2+2 m2 m3-m3^2)])-1/4 (m1^2-(-1+m2+m3) (1+m2+m3)) (-dlog[m1^2-(-1+m2+m3) (1+m2+m3)]+dlog[-m1+1/2 (m1^2-(-1+m2+m3) (1+m2+m3))]),1/4 (m1^2-(-1+m2+m3) (1+m2+m3)) (-dlog[m1^2-(-1+m2+m3) (1+m2+m3)]+dlog[-m1+1/2 (m1^2-(-1+m2+m3) (1+m2+m3))])+1/4 (1+m1^2-m2^2+2 m2 m3-m3^2) (dlog[m1+1/2 (1+m1^2-m2^2+2 m2 m3-m3^2)]-dlog[1/2 (1+m1^2-m2^2+2 m2 m3-m3^2)+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3))])},
"d(pi_a)"->{Sqrt[(a-m1) (a+m1) (a+1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)) (a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))] (dlog[(-m1+1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2))/(-a+1/2 (1+m1^2-m2^2+2 m2 m3-m3^2))]/(2 (a+m1))+dlog[(m1+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))/(-a+1/2 (m1^2-(-1+m2+m3) (1+m2+m3)))]/(2 (a-m1))),Sqrt[(a-m1) (a+m1) (a+1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)) (a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))] (dlog[(m1 (-a+1/2 (1+m1^2-m2^2+2 m2 m3-m3^2)))/((-a+m1) (m1+1/2 (1+m1^2-m2^2+2 m2 m3-m3^2)))]/(2 (a+m1))+dlog[(1/2 (-1-m1^2+m2^2-2 m2 m3+m3^2)+1/2 (m1^2-(-1+m2+m3) (1+m2+m3)))/(-a+1/2 (1+m1^2-m2^2+2 m2 m3-m3^2))]/(2 (a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3))))+dlog[(a+1/2 (-m1^2+(-1+m2+m3) (1+m2+m3)))/(-m1+1/2 (m1^2-(-1+m2+m3) (1+m2+m3)))]/(2 (a-m1)))},
"Assumptions"->{m1>0,m2>0,m3>0,m1>1,m2>m3},"SamplePoint"->{m1->17/5,m2->69/100,m3->3/5}};


(* ::Text:: *)
(*Integrands  *)


Integrands3m={j[s3m,0,1,1,0,0]->j[s3m,0,1,1,0,0],j[s3m,1,0,1,0,0]->j[s3m,1,0,1,0,0],j[s3m,1,1,0,0,0]->j[s3m,1,1,0,0,0],j[s3m,1,1,1,0,0]-><|"psi"->2 j[s3m,1,1,1,0,0],"phi"->(8 j[s3m,0,1,1,0,0])/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))-(16 j[s3m,1,1,1,-2,0])/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))+(8 (1+m1^2-m2^2-m3^2) j[s3m,1,1,1,-1,0])/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3))+(16 m1 m2 m3 j[s3m,1,1,1,0,0])/((1+m1-m2-m3) (-1+m1+m2-m3) (-1+m1-m2+m3) (1+m1+m2+m3)),"pi_(inf)"->-j[s3m,0,1,1,0,0]+2 j[s3m,1,1,1,-1,0],"pi_(1/2*(1+m1^2))"->-j[s3m,1,0,1,0,0]+j[s3m,1,1,0,0,0]+2 j[s3m,1,1,1,-1,0]-4 j[s3m,1,1,1,0,-1]+(-2-m2^2+m3^2) j[s3m,1,1,1,0,0]|>}


(* ::Text:: *)
(*Dijet*)


Dimensions=4- 2 eps;


(* ::Text:: *)
(*Setup of the system *)


Internal={k1,k2};
External={p1,p2,p3};
Propagators={(k1)^2,(k1-p1)^2,(k1-p1-p2)^2,(k2)^2-m2,(k2-p2-p1-p3)^2-m2,(k1-k2)^2-m2,(k1-k2+p3)^2-m2,(k1-p1-p2-p3)^2,(k2+p1)^2-m2};
Replacements={p1^2->0,p2^2->0,p3^2->0,p1 p2->(s)/2,p1 p3->(t)/2,p2 p3->-(s+t)/2};
FamilyName = {dijet};
Familysectors={j[dijet,_,_,_,_,_,_,_,0,0]};
Settoone={m2->1};


(* ::Text:: *)
(*Data for the integrands  *)


Datadijet={"curve"->d8 (d8+s) (d8+s/2+1/2 Sqrt[s (16+s)]) (d8+1/2 (s-Sqrt[s (16+s)])),"roots"->{-(s/2)-1/2 Sqrt[s (16+s)],-s,0,1/2 (-s+Sqrt[s (16+s)])},
"psi"->{(2 EllipticK[(2 Sqrt[s (16+s)])/(8+s+Sqrt[s (16+s)])])/(s+Sqrt[s (16+s)]),-((2 I EllipticK[(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2])/(s+Sqrt[s (16+s)]))},"phi"->{(2 EllipticE[(2 Sqrt[s (16+s)])/(8+s+Sqrt[s (16+s)])])/(s+Sqrt[s (16+s)]),-((2 I (-EllipticE[(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2]+EllipticK[(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2]))/(s+Sqrt[s (16+s)]))},
"pi_inf"->{(2 (-(s/2)-1/2 Sqrt[s (16+s)]) EllipticK[(2 Sqrt[s (16+s)])/(8+s+Sqrt[s (16+s)])])/(s+Sqrt[s (16+s)])+(2 (-(s/2)+1/2 Sqrt[s (16+s)]) EllipticPi[(2 s)/(s+Sqrt[s (16+s)]),(2 Sqrt[s (16+s)])/(8+s+Sqrt[s (16+s)])])/(s+Sqrt[s (16+s)]),(2 I s EllipticK[(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2])/(s+Sqrt[s (16+s)])-(2 I s EllipticPi[1/8 (8+s-Sqrt[s (16+s)]),(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2])/(s+Sqrt[s (16+s)])},
"pi_a"->{Sqrt[a (a+s) (a+s/2+1/2 Sqrt[s (16+s)]) (a+1/2 (s-Sqrt[s (16+s)]))] (-((2 EllipticK[(2 Sqrt[s (16+s)])/(8+s+Sqrt[s (16+s)])])/((a+s/2+1/2 Sqrt[s (16+s)]) (s+Sqrt[s (16+s)])))-(2 (-(s/2)+1/2 Sqrt[s (16+s)]) EllipticPi[-((s (-a-s/2-1/2 Sqrt[s (16+s)]))/((-a-s) (-(s/2)-1/2 Sqrt[s (16+s)]))),(2 Sqrt[s (16+s)])/(8+s+Sqrt[s (16+s)])])/((a+s) (a+s/2+1/2 Sqrt[s (16+s)]) (s+Sqrt[s (16+s)]))),Sqrt[a (a+s) (a+s/2+1/2 Sqrt[s (16+s)]) (a+1/2 (s-Sqrt[s (16+s)]))] ((2 I EllipticK[(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2])/((a+s) (s+Sqrt[s (16+s)]))+(2 I s EllipticPi[-(((-a-s) (s-Sqrt[s (16+s)]))/(2 a (-s+1/2 (s-Sqrt[s (16+s)])))),(s-Sqrt[s (16+s)])^2/(s+Sqrt[s (16+s)])^2])/(a (a+s) (s+Sqrt[s (16+s)])))},
"W"->1/(s+Sqrt[s (16+s)])^2,"s1"->-2 s,"s2"->(-4+s) s,
"DE"->{{-(1/2) dlog[Sqrt[s^3 (16+s)]],1/2 dlog[Sqrt[s^3 (16+s)]]-1/2 dlog[Sqrt[s^3 (16+s)]-1/4 (s+Sqrt[s (16+s)])^2]},{-(1/2) dlog[Sqrt[s^3 (16+s)]]+1/2 dlog[(s+Sqrt[s (16+s)])^2],1/2 dlog[Sqrt[s^3 (16+s)]]-dlog[(s+Sqrt[s (16+s)])^2]}},
"d(pi_inf)"->{-(1/4) (-s+Sqrt[s (16+s)]) (-dlog[-s+Sqrt[s (16+s)]]+dlog[s/2+1/2 Sqrt[s (16+s)]+1/2 (-s+Sqrt[s (16+s)])]),1/2 s (-dlog[s]+dlog[-(s/2)+1/2 Sqrt[s (16+s)]])+1/4 (-s+Sqrt[s (16+s)]) (-dlog[-s+Sqrt[s (16+s)]]+dlog[s/2+1/2 Sqrt[s (16+s)]+1/2 (-s+Sqrt[s (16+s)])])},
"d(pi_a)"->{Sqrt[a (a+s) (a+s/2+1/2 Sqrt[s (16+s)]) (a+1/2 (s-Sqrt[s (16+s)]))] (dlog[s/a]/(2 (a+s))+dlog[(-(s/2)-1/2 Sqrt[s (16+s)]+1/2 (s-Sqrt[s (16+s)]))/(-a+1/2 (-s+Sqrt[s (16+s)]))]/(2 (a+s/2+1/2 Sqrt[s (16+s)]))),Sqrt[a (a+s) (a+s/2+1/2 Sqrt[s (16+s)]) (a+1/2 (s-Sqrt[s (16+s)]))] (dlog[a/s]/(2 (a+s))+dlog[(s-Sqrt[s (16+s)])/(-a+1/2 (-s+Sqrt[s (16+s)]))]/(2 a)+dlog[((s/2-1/2 Sqrt[s (16+s)]) (-a+1/2 (-s+Sqrt[s (16+s)])))/((-a-s) (s/2+1/2 Sqrt[s (16+s)]+1/2 (-s+Sqrt[s (16+s)])))]/(2 (a+s/2+1/2 Sqrt[s (16+s)])))},
"Assumptions"->{s>0},"SamplePoint"->{s->43/100}};


(* ::Text:: *)
(*Integrands  *)


Integrandsdijet={js[dijet,1,1,1,1,1,1,1,0,0]-><|"psi"->1/16 s j[dijet,1,1,1,1,1,1,1,-1,0]+1/16 (s^2+s t) j[dijet,1,1,1,1,1,1,1,0,0],"phi"->-(j[dijet,1,1,1,1,1,1,1,-3,0]/(4 (8+s+Sqrt[s (16+s)])))+((-2 s-t) j[dijet,1,1,1,1,1,1,1,-2,0])/(4 (8+s+Sqrt[s (16+s)]))-(s (-2+s+t) j[dijet,1,1,1,1,1,1,1,-1,0])/(4 (8+s+Sqrt[s (16+s)]))+(s (s+t) j[dijet,1,1,1,1,1,1,1,0,0])/(2 (8+s+Sqrt[s (16+s)])),"pi_{-s-t}"->1/16 s Sqrt[t (-4 s^2-4 s t+s^2 t+2 s t^2+t^3)] j[dijet,1,1,1,1,1,1,1,0,0],"dlog1"->1/4 s j[dijet,1,1,1,1,1,1,1,-2,0]+1/8 (3 s^2+2 s t) j[dijet,1,1,1,1,1,1,1,-1,0]+1/8 (s^3+s^2 t) j[dijet,1,1,1,1,1,1,1,0,0]|>,js[dijet,1,0,1,1,1,1,1,0,0]-><|"psi"->1/16 s j[dijet,1,0,1,1,1,1,1,0,0],"phi"->-((s j[dijet,1,0,1,1,1,1,1,-2,0])/(2 (s+Sqrt[s (16+s)])^2))-(s^2 j[dijet,1,0,1,1,1,1,1,-1,0])/(2 (s+Sqrt[s (16+s)])^2)+(s^2 j[dijet,1,0,1,1,1,1,1,0,0])/(s+Sqrt[s (16+s)])^2|>};


(* ::Text:: *)
(*Topbox*)


Dimensions=4- 2 eps;


(* ::Text:: *)
(*Setup of the system *)


Internal={k1,k2};
External={p1,p2,p3};
Propagators={-(k1+p2)^2+m2,-k1^2+m2,-(k1+p1+p2)^2+m2,-(k1+k2)^2+m2,-k2^2,-(k2-p1-p2)^2,-(k2+p3)^2+m2,-(k1+p2-p3)^2+m2,-(k2-p2+p3)^2};
Replacements={p1^2->0,p2^2->0,p3^2->m2,p1 p2->(s)/2,p1 p3->(m2-s-t)/2,p2 p3->(t-m2)/2};
FamilyName = {topbox};
Familysectors={j[topbox,_,_,_,_,_,_,_,0,0]};
Settoone={m2->1};


(* ::Text:: *)
(*Data for the integrands  *)


Datatopbox={"curve"->(d8-t) (4+d8-t) (1+d8-2 Sqrt[(1+t (-2+s+t))/s]) (1+d8+(2 Sqrt[s+s t (-2+s+t)])/s),
"roots"->{-1-(2 Sqrt[s+s t (-2+s+t)])/s,-4+t,t,-1+2 Sqrt[(1+t (-2+s+t))/s]},
"psi"->{EllipticK[(16 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])]/Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s],-((I EllipticK[(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/Sqrt[((4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s)])},
"phi"->{EllipticE[(16 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])]/Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s],-((I (-EllipticE[(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])]+EllipticK[(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])]))/Sqrt[((4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s)])},
"pi_inf"->{((-1-(2 Sqrt[s+s t (-2+s+t)])/s) EllipticK[(16 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s]+((-3+t+(2 Sqrt[s+s t (-2+s+t)])/s) EllipticPi[(4 s)/(s+s t+2 Sqrt[s+s t (-2+s+t)]),(16 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s],-((I (-4+t) EllipticK[(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/Sqrt[((4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s)])-(4 I EllipticPi[(1+t-2 Sqrt[(1+t (-2+s+t))/s])/(-3+t-2 Sqrt[(1+t (-2+s+t))/s]),(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s]},
"pi_a"->{Sqrt[(a-t) (4+a-t) (1+a-2 Sqrt[(1+t (-2+s+t))/s]) (1+a+(2 Sqrt[s+s t (-2+s+t)])/s)] (-(EllipticK[(16 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])]/(Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s] (1+a+(2 Sqrt[s+s t (-2+s+t)])/s)))-((-3+t+(2 Sqrt[s+s t (-2+s+t)])/s) EllipticPi[-((4 (-1-a-(2 Sqrt[s+s t (-2+s+t)])/s))/((-4-a+t) (-1-t-(2 Sqrt[s+s t (-2+s+t)])/s))),(16 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/((4+a-t) Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s] (1+a+(2 Sqrt[s+s t (-2+s+t)])/s))),Sqrt[(a-t) (4+a-t) (1+a-2 Sqrt[(1+t (-2+s+t))/s]) (1+a+(2 Sqrt[s+s t (-2+s+t)])/s)] ((I EllipticK[(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/((4+a-t) Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s])+(4 I EllipticPi[((-4-a+t) (1+t-2 Sqrt[(1+t (-2+s+t))/s]))/((-a+t) (-3+t-2 Sqrt[(1+t (-2+s+t))/s])),(4 (-1+t)^2+s (3-(-6+t) t)-8 Sqrt[s+s t (-2+s+t)])/(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])])/((a-t) (4+a-t) Sqrt[(4 (-1+t)^2+s (3-(-6+t) t)+8 Sqrt[s+s t (-2+s+t)])/s]))},
"W"->1/(4 (3+6 t-t^2+(4 (1-2 t+t^2+2 Sqrt[s (1+(-2+s) t+t^2)]))/s)),"s1"->2 (-3+t),"s2"->9-(4 (-1+t)^2)/s+(-12+t) t,
"DE"->{{-(1/2) dlog[Sqrt[s+s t (-2+s+t)]/s],1/2 dlog[Sqrt[s+s t (-2+s+t)]/s]-1/2 dlog[-3-6 t+t^2+(16 Sqrt[s+s t (-2+s+t)])/s-(4 (1-2 t+t^2+2 Sqrt[s (1+(-2+s) t+t^2)]))/s]},{-(1/2) dlog[Sqrt[s+s t (-2+s+t)]/s]+1/2 dlog[3+6 t-t^2+(4 (1-2 t+t^2+2 Sqrt[s (1+(-2+s) t+t^2)]))/s],1/2 dlog[Sqrt[s+s t (-2+s+t)]/s]-dlog[3+6 t-t^2+(4 (1-2 t+t^2+2 Sqrt[s (1+(-2+s) t+t^2)]))/s]}},
"d(pi_inf)"->{-(1/2) t (dlog[4]-dlog[t])-1/2 (-1+2 Sqrt[(1+t (-2+s+t))/s]) (-dlog[-1+2 Sqrt[(1+t (-2+s+t))/s]]+dlog[2 Sqrt[(1+t (-2+s+t))/s]+(2 Sqrt[s+s t (-2+s+t)])/s]),1/2 t (dlog[4]-dlog[t])-1/2 (-4+t) (-dlog[-4+t]+dlog[-3+t+(2 Sqrt[s+s t (-2+s+t)])/s])+1/2 (-1+2 Sqrt[(1+t (-2+s+t))/s]) (-dlog[-1-t+2 Sqrt[(1+t (-2+s+t))/s]]+dlog[2 Sqrt[(1+t (-2+s+t))/s]+(2 Sqrt[s+s t (-2+s+t)])/s])},
"d(pi_a)"->{Sqrt[(a-t) (4+a-t) (1+a-2 Sqrt[(1+t (-2+s+t))/s]) (1+a+(2 Sqrt[s+s t (-2+s+t)])/s)] (dlog[1/(-a+t)]/(2 (4+a-t))+dlog[(-2 Sqrt[(1+t (-2+s+t))/s]-(2 Sqrt[s+s t (-2+s+t)])/s)/(-1-a+2 Sqrt[(1+t (-2+s+t))/s])]/(2 (1+a+(2 Sqrt[s+s t (-2+s+t)])/s))),Sqrt[(a-t) (4+a-t) (1+a-2 Sqrt[(1+t (-2+s+t))/s]) (1+a+(2 Sqrt[s+s t (-2+s+t)])/s)] (dlog[a-t]/(2 (4+a-t))+dlog[(1+t-2 Sqrt[(1+t (-2+s+t))/s])/(-1-a+2 Sqrt[(1+t (-2+s+t))/s])]/(2 (a-t))+dlog[((-1-a+2 Sqrt[(1+t (-2+s+t))/s]) (3-t-(2 Sqrt[s+s t (-2+s+t)])/s))/((-4-a+t) (2 Sqrt[(1+t (-2+s+t))/s]+(2 Sqrt[s+s t (-2+s+t)])/s))]/(2 (1+a+(2 Sqrt[s+s t (-2+s+t)])/s)))},
"Assumptions"->{s>0,t<0},"SamplePoint"->{s->9/100,t->-(27/50)}};



(* ::Text:: *)
(*Integrands  *)


IntegrandTopbox={"psi"->1/16 s^2 j[topbox,1,1,1,1,1,1,1,0,0],"phi"->-((s^3 j[topbox,1,1,1,1,1,1,1,-2,0])/(8 (4+3 s-8 t+6 s t+4 t^2-s t^2+8 Sqrt[s+s t (-2+s+t)])))-((3 s^3-s^3 t) j[topbox,1,1,1,1,1,1,1,-1,0])/(8 (4+3 s-8 t+6 s t+4 t^2-s t^2+8 Sqrt[s+s t (-2+s+t)]))+((4 s^2-s^3-8 s^2 t+8 s^3 t+4 s^2 t^2-s^3 t^2) j[topbox,1,1,1,1,1,1,1,0,0])/(16 (4+3 s-8 t+6 s t+4 t^2-s t^2+8 Sqrt[s+s t (-2+s+t)])),"pi_inf"->1/16 s^2 j[topbox,1,1,1,1,1,1,1,-1,0],"dlog1"->1/4 s j[topbox,1,1,1,1,1,1,1,-1,-1]+1/8 (4 s-3 s^2-2 s t) j[topbox,1,1,1,1,1,1,1,-1,0]-1/4 s t j[topbox,1,1,1,1,1,1,1,0,-1]+1/8 (-3 s^2-4 s t+2 s^2 t+2 s t^2) j[topbox,1,1,1,1,1,1,1,0,0],"dlog2"->1/8 s j[topbox,1,1,1,1,1,1,1,-1,-1]+1/16 (4 s-s^2-2 s t) j[topbox,1,1,1,1,1,1,1,-1,0]+1/8 (4 s-s^2-s t) j[topbox,1,1,1,1,1,1,1,0,-1]+1/16 (16 s-7 s^2-12 s t+2 s^2 t+2 s t^2) j[topbox,1,1,1,1,1,1,1,0,0]};


(* ::Text:: *)
(*Ttjet (elliptic sector)*)


Dimensions=4- 2 eps;


(* ::Text:: *)
(*Setup of the system *)


Internal={k1,k2};
External={p1,p2,p34};
Propagators={(k1-p2-p34)^2,(k1+p1)^2,(k1)^2-m2,(k1+k2)^2,k2^2-m2,(k2+p2+p34)^2,(k2+p2)^2,(k1+p1-p2)^2,(k2-p1+p2)^2};
Replacements={p1^2->m2,p2^2->m2,p34^2->ms34,p1 p2->(t-2m2)/2,p1 p34->(m2-s-t)/2,p2 p34->(s-m2-ms34)/2};
FamilyName = {ttjet};
Familysectors={j[ttjet,0,_,_,_,_,_,_,0,0]};
Settoone={m2->1};


(* ::Text:: *)
(*Data for the integrands  *)


Datattjet={"curve"->(-5+d9+t) (-1+d9+t) (d9-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (d9-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))),
"roots"->{1-t,((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)),((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)),5-t},
"psi"->{EllipticK[(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])]/Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))],-((I EllipticK[-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))])/Sqrt[((8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))])},
"phi"->{EllipticE[(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])]/Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))],-((I (-EllipticE[-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))]+EllipticK[-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))]))/Sqrt[((8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))])},"pi_inf"->{((1-t) EllipticK[(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])])/Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]+((-1+t+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) EllipticPi[(4 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(2 ms34^2+(-1+s)^2 t-ms34 (1+s) t+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]),(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])])/(Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]),-((I ((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) EllipticK[-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))])/((ms34^2+(-1+s)^2-2 ms34 (1+s)) Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]))-(I (-(((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) EllipticPi[(2 ms34^2+ms34 (1+s) (-8+t)-(-1+s)^2 (-4+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(2 ms34^2+ms34 (1+s) (-8+t)-(-1+s)^2 (-4+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]),-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))])/(Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))])},
"pi_a"->{\[Sqrt]((-5+a+t) (-1+a+t) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))) (-(EllipticK[(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])]/((-1+a+t) Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]))-((-1+t+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) EllipticPi[((1-a-t) (((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))/((-a+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (1-t-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))),(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])])/((-1+a+t) Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))] (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))),\[Sqrt]((-5+a+t) (-1+a+t) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))) ((I EllipticK[-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))])/(Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))] (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))+(I (-(((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) EllipticPi[((-a+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (-5+t+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))/((-5+t+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (-a+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))),-((-8 ms34^2+(-1+s)^2 (-4+t) t+4 ms34 (t+s t+2 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))/(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]))])/(Sqrt[(8 ms34^2-4 ms34 (1+s) t-(-1+s)^2 (-4+t) t+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))] (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))))},
"W"->(ms34^2+(-1+s)^2-2 ms34 (1+s))^2/(4 (2 ms34^2+t-ms34 t-2 s t-ms34 s t+s^2 t+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (2 ms34^2-(-1+s)^2 (-4+t)+ms34 (-8+s (-8+t)+t+2 Sqrt[ms34^2-ms34 (1+s) t+(1+s^2+s (-2+t)) t]))),
"s1"->(-2 (-1+s)^2 (-4+t)-4 ms34^2 (-3+t)+2 ms34 (1+s) (-8+3 t))/(ms34^2+(-1+s)^2-2 ms34 (1+s)),"s2"->((-1+s)^2 (18+(-10+t) t)+ms34^2 (46+6 (-6+t) t)-2 ms34 (1+s) (18+t (-17+3 t)))/(ms34^2+(-1+s)^2-2 ms34 (1+s)),
"DE"->{{-(1/2) dlog[(ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))],1/2 dlog[(ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]-1/2 dlog[(16 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))-1/(ms34^2+(-1+s)^2-2 ms34 (1+s))^2 (2 ms34^2+t-ms34 t-2 s t-ms34 s t+s^2 t+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (2 ms34^2-(-1+s)^2 (-4+t)+ms34 (-8+s (-8+t)+t+2 Sqrt[ms34^2-ms34 (1+s) t+(1+s^2+s (-2+t)) t]))]},{-(1/2) dlog[(ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]+1/2 dlog[1/(ms34^2+(-1+s)^2-2 ms34 (1+s))^2 (2 ms34^2+t-ms34 t-2 s t-ms34 s t+s^2 t+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (2 ms34^2-(-1+s)^2 (-4+t)+ms34 (-8+s (-8+t)+t+2 Sqrt[ms34^2-ms34 (1+s) t+(1+s^2+s (-2+t)) t]))],1/2 dlog[(ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]-dlog[1/(ms34^2+(-1+s)^2-2 ms34 (1+s))^2 (2 ms34^2+t-ms34 t-2 s t-ms34 s t+s^2 t+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (2 ms34^2-(-1+s)^2 (-4+t)+ms34 (-8+s (-8+t)+t+2 Sqrt[ms34^2-ms34 (1+s) t+(1+s^2+s (-2+t)) t]))]}},"d(pi_inf)"->{-(1/2) (5-t) (dlog[4]-dlog[5-t])-1/(2 (ms34^2+(-1+s)^2-2 ms34 (1+s))) ((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (-dlog[((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]+dlog[-(((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]),-(1/(2 (ms34^2+(-1+s)^2-2 ms34 (1+s))))((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (-dlog[((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]+dlog[-1+t+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))])+1/2 (5-t) (dlog[4]-dlog[5-t-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))])+1/(2 (ms34^2+(-1+s)^2-2 ms34 (1+s))) ((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)]) (-dlog[((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))]+dlog[-(((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))])},
"d(pi_a)"->{\[Sqrt]((-5+a+t) (-1+a+t) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))) (dlog[1/(5-a-t)]/(2 (-1+a+t))+dlog[(((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))/(-a+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))]/(2 (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))),\[Sqrt]((-5+a+t) (-1+a+t) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))) (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))) (dlog[((5-a-t) (1-t-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))/(-a+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))]/(2 (-1+a+t))+dlog[(-5+t+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))/(5-a-t)]/(2 (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s))))+dlog[(a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))/(-(((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))+((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)+2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))]/(2 (a-((-1+s)^2-ms34^2 (-3+t)+ms34 (1+s) (-2+t)-2 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])/(ms34^2+(-1+s)^2-2 ms34 (1+s)))))},
"Assumptions"->{s>0,ms34>0,t>0,1-2 ms34+ms34^2-2 s-2 ms34 s+s^2>0},"SamplePoint"->{s->7/50,t->1/50,ms34->19/100}};


(* ::Text:: *)
(*Integrands  *)


Integrandttjet={"psi"->-(1/16) Sqrt[1-2 ms34+ms34^2-2 s-2 ms34 s+s^2] j[ttjet,0,1,1,1,1,1,1,0,0],"phi"->(Sqrt[1-2 ms34+ms34^2-2 s-2 ms34 s+s^2] (2 j[ttjet,0,1,1,1,1,1,1,0,-2]-4 ms34 j[ttjet,0,1,1,1,1,1,1,0,-2]+2 ms34^2 j[ttjet,0,1,1,1,1,1,1,0,-2]-4 s j[ttjet,0,1,1,1,1,1,1,0,-2]-4 ms34 s j[ttjet,0,1,1,1,1,1,1,0,-2]+2 s^2 j[ttjet,0,1,1,1,1,1,1,0,-2]-8 j[ttjet,0,1,1,1,1,1,1,0,-1]+16 ms34 j[ttjet,0,1,1,1,1,1,1,0,-1]-12 ms34^2 j[ttjet,0,1,1,1,1,1,1,0,-1]+16 s j[ttjet,0,1,1,1,1,1,1,0,-1]+16 ms34 s j[ttjet,0,1,1,1,1,1,1,0,-1]-8 s^2 j[ttjet,0,1,1,1,1,1,1,0,-1]+2 t j[ttjet,0,1,1,1,1,1,1,0,-1]-6 ms34 t j[ttjet,0,1,1,1,1,1,1,0,-1]+4 ms34^2 t j[ttjet,0,1,1,1,1,1,1,0,-1]-4 s t j[ttjet,0,1,1,1,1,1,1,0,-1]-6 ms34 s t j[ttjet,0,1,1,1,1,1,1,0,-1]+2 s^2 t j[ttjet,0,1,1,1,1,1,1,0,-1]+6 j[ttjet,0,1,1,1,1,1,1,0,0]-12 ms34 j[ttjet,0,1,1,1,1,1,1,0,0]+10 ms34^2 j[ttjet,0,1,1,1,1,1,1,0,0]-12 s j[ttjet,0,1,1,1,1,1,1,0,0]-12 ms34 s j[ttjet,0,1,1,1,1,1,1,0,0]+6 s^2 j[ttjet,0,1,1,1,1,1,1,0,0]-6 t j[ttjet,0,1,1,1,1,1,1,0,0]+14 ms34 t j[ttjet,0,1,1,1,1,1,1,0,0]-12 ms34^2 t j[ttjet,0,1,1,1,1,1,1,0,0]+12 s t j[ttjet,0,1,1,1,1,1,1,0,0]+14 ms34 s t j[ttjet,0,1,1,1,1,1,1,0,0]-6 s^2 t j[ttjet,0,1,1,1,1,1,1,0,0]+t^2 j[ttjet,0,1,1,1,1,1,1,0,0]-2 ms34 t^2 j[ttjet,0,1,1,1,1,1,1,0,0]+2 ms34^2 t^2 j[ttjet,0,1,1,1,1,1,1,0,0]-2 s t^2 j[ttjet,0,1,1,1,1,1,1,0,0]-2 ms34 s t^2 j[ttjet,0,1,1,1,1,1,1,0,0]+s^2 t^2 j[ttjet,0,1,1,1,1,1,1,0,0]))/(16 (8 ms34^2+4 t-4 ms34 t-8 s t-4 ms34 s t+4 s^2 t-t^2+2 s t^2-s^2 t^2+8 ms34 Sqrt[ms34^2+t-ms34 (1+s) t+s t (-2+s+t)])),"pi_inf"->-(1/16) Sqrt[1-2 ms34+ms34^2-2 s-2 ms34 s+s^2] j[ttjet,0,1,1,1,1,1,1,0,-1]};

